Evaluating the Potential of In-Memory Processing to Accelerate Homomorphic Encryption

The widespread adoption of cloud-based solutions introduces privacy and security concerns. Techniques such as homomorphic encryption (HE) mitigate this problem by allowing computation over encrypted data without the need for decryption. However, the high computational and memory overhead associated with the underlying cryptographic operations has hindered the practicality of HE-based solutions. While a significant amount of research has focused on reducing computational overhead by utilizing hardware accelerators like GPUs and FPGAs, there has been relatively little emphasis on addressing HE memory overhead. Processing in-memory (PIM) presents a promising solution to this problem by bringing computation closer to data, thereby reducing the overhead resulting from processor-memory data movements. In this work, we evaluate the potential of a PIM architecture from UPMEM for accelerating HE operations. Firstly, we focus on PIM-based acceleration for polynomial operations, which underpin HE algorithms. Subsequently, we conduct a case study analysis by integrating PIM into two popular and open-source HE libraries, OpenFHE and HElib. Our study concludes with key findings and takeaways gained from the practical application of HE operations using PIM, providing valuable insights for those interested in adopting this technology.

==> make.sh <==
#!/bin/bash

for i in `find . -name *.eps`
do
    f_=${i%.eps}
    if [[ $f_.eps -nt $f_.pdf || ! -e $f_.pdf ]]
    then
        epstopdf $i
    fi
done

pdflatex  main 
bibtex    main 
pdflatex  main 
pdflatex  main

==> plots/generic_new/raw/results/data_analysis.py <==
#
# Get final results from raw data
#

import csv
import statistics
import os


powers = [10, 12, 14, 16, 18, 20]

def get_median(input_file):
    # read data from CSV file
    data = []
    with open(input_file, 'r') as csvfile:
        reader = csv.reader(csvfile)
        for row in reader:
            try:
                data.append(float(row[0]))  # Assuming the column contains numerical values
            except ValueError:
                pass  # Ignore non-numeric values
    # Calculate the median
    median = statistics.median(data)
    return median

def write_cpu_results(bench_name):
    base_path = f"./cpu/{bench_name}"
    final_results_path = f"./cpu/cpu_{bench_name}.csv"
    
    # Check if file exists
    file_exists = os.path.exists(final_results_path)
    
    # Open CSV file in write mode
    with open(final_results_path, 'a+', newline='') as csvfile:
        writer = csv.writer(csvfile, delimiter=",")
        # write column header only if file does not exist
        if not file_exists:
            writer.writerow(['power_n', 'cpu_time(ms)'])
    
        for n in powers:
            file_path = f"{base_path}/cpu_time_{n}.csv"
            median = get_median(file_path)
            writer.writerow([n, median])
            
        
def write_dpu_results(bench_name):
    base_path = f"./dpu/{bench_name}"
    final_results_path = f"./dpu/dpu_{bench_name}.csv"
    
    # Check if file exists
    file_exists = os.path.exists(final_results_path)
    
    # Open CSV file in write mode
    with open(final_results_path, 'a+', newline='') as csvfile:
        writer = csv.writer(csvfile, delimiter=",")
        # write column header only if file does not exist
        if not file_exists:
            writer.writerow(['power_n', 'cpu_dpu_copy_time(ms)','dpu_time(ms)','dpu_cpu_copy_time(ms)'])
    
        for n in powers:
            cpu_dpu_file = f"{base_path}/cpu_dpu_copy_{n}.csv"
            exec_time_file = f"{base_path}/dpu_time_{n}.csv"
            dpu_cpu_file = f"{base_path}/dpu_cpu_copy_{n}.csv"             
             
             
            cpu_dpu_copy_median = get_median(cpu_dpu_file)
            exec_time_median = get_median(exec_time_file)
            dpu_cpu_copy_median = get_median(dpu_cpu_file)
            
            writer.writerow([n, cpu_dpu_copy_median, exec_time_median, dpu_cpu_copy_median])



#write_cpu_results("addition")
#write_cpu_results("coeffwise_multi")
#write_cpu_results("naive_multi")


write_dpu_results("addition")
write_dpu_results("coeffwise_multi")
write_dpu_results("naive_multi")

==> plots/generic_new/results/data_analysis.py <==
#
# Get final results from raw data
#

import csv
import statistics
import os


powers = [10, 12, 14, 16, 18, 20]

def get_median(input_file):
    # read data from CSV file
    data = []
    with open(input_file, 'r') as csvfile:
        reader = csv.reader(csvfile)
        for row in reader:
            try:
                data.append(float(row[0]))  # Assuming the column contains numerical values
            except ValueError:
                pass  # Ignore non-numeric values
    # Calculate the median
    median = statistics.median(data)
    return median

def write_cpu_results(bench_name):
    base_path = f"./cpu/{bench_name}"
    final_results_path = f"./cpu/cpu_{bench_name}.csv"
    
    # Check if file exists
    file_exists = os.path.exists(final_results_path)
    
    # Open CSV file in write mode
    with open(final_results_path, 'a+', newline='') as csvfile:
        writer = csv.writer(csvfile, delimiter=",")
        # write column header only if file does not exist
        if not file_exists:
            writer.writerow(['power_n', 'cpu_time(ms)'])
    
        for n in powers:
            file_path = f"{base_path}/cpu_time_{n}.csv"
            median = get_median(file_path)
            writer.writerow([n, median])
            
        
def write_dpu_results(bench_name):
    base_path = f"./dpu/{bench_name}"
    final_results_path = f"./dpu/dpu_{bench_name}.csv"
    
    # Check if file exists
    file_exists = os.path.exists(final_results_path)
    
    # Open CSV file in write mode
    with open(final_results_path, 'a+', newline='') as csvfile:
        writer = csv.writer(csvfile, delimiter=",")
        # write column header only if file does not exist
        if not file_exists:
            writer.writerow(['power_n', 'cpu_dpu_copy_time(ms)','dpu_time(ms)','dpu_cpu_copy_time(ms)'])
    
        for n in powers:
            cpu_dpu_file = f"{base_path}/cpu_dpu_copy_{n}.csv"
            exec_time_file = f"{base_path}/dpu_time_{n}.csv"
            dpu_cpu_file = f"{base_path}/dpu_cpu_copy_{n}.csv"             
             
             
            cpu_dpu_copy_median = get_median(cpu_dpu_file)
            exec_time_median = get_median(exec_time_file)
            dpu_cpu_copy_median = get_median(dpu_cpu_file)
            
            writer.writerow([n, cpu_dpu_copy_median, exec_time_median, dpu_cpu_copy_median])



#write_cpu_results("addition")
#write_cpu_results("coeffwise_multi")
#write_cpu_results("naive_multi")


write_dpu_results("addition")
write_dpu_results("coeffwise_multi")
write_dpu_results("naive_multi")

==> plots/generic_new/results_upmem4_1024_dpus/data_analysis.py <==
#
# Get final results from raw data
#

import csv
import statistics
import os


powers = [10, 12, 14, 16, 18, 20]

def get_median(input_file):
    # read data from CSV file
    data = []
    with open(input_file, 'r') as csvfile:
        reader = csv.reader(csvfile)
        for row in reader:
            try:
                data.append(float(row[0]))  # Assuming the column contains numerical values
            except ValueError:
                pass  # Ignore non-numeric values
    # Calculate the median
    median = statistics.median(data)
    return median

def write_cpu_results(bench_name):
    base_path = f"./cpu/{bench_name}"
    final_results_path = f"./cpu/cpu_{bench_name}.csv"
    
    # Check if file exists
    file_exists = os.path.exists(final_results_path)
    
    # Open CSV file in write mode
    with open(final_results_path, 'a+', newline='') as csvfile:
        writer = csv.writer(csvfile, delimiter=",")
        # write column header only if file does not exist
        if not file_exists:
            writer.writerow(['power_n', 'cpu_time(ms)'])
    
        for n in powers:
            file_path = f"{base_path}/cpu_time_{n}.csv"
            median = get_median(file_path)
            writer.writerow([n, median])
            
        
def write_dpu_results(bench_name):
    base_path = f"./dpu/{bench_name}"
    final_results_path = f"./dpu/dpu_{bench_name}.csv"
    
    # Check if file exists
    file_exists = os.path.exists(final_results_path)
    
    # Open CSV file in write mode
    with open(final_results_path, 'a+', newline='') as csvfile:
        writer = csv.writer(csvfile, delimiter=",")
        # write column header only if file does not exist
        if not file_exists:
            writer.writerow(['power_n', 'cpu_dpu_copy_time(ms)','dpu_time(ms)','dpu_cpu_copy_time(ms)'])
    
        for n in powers:
            cpu_dpu_file = f"{base_path}/cpu_dpu_copy_{n}.csv"
            exec_time_file = f"{base_path}/dpu_time_{n}.csv"
            dpu_cpu_file = f"{base_path}/dpu_cpu_copy_{n}.csv"             
             
             
            cpu_dpu_copy_median = get_median(cpu_dpu_file)
            exec_time_median = get_median(exec_time_file)
            dpu_cpu_copy_median = get_median(dpu_cpu_file)
            
            writer.writerow([n, cpu_dpu_copy_median, exec_time_median, dpu_cpu_copy_median])



#write_cpu_results("addition")
#write_cpu_results("coeffwise_multi")
#write_cpu_results("naive_multi")


write_dpu_results("addition")
write_dpu_results("coeffwise_multi")
write_dpu_results("naive_multi")

==> plots/generic_new/upmem3_1024_dpus/results/data_analysis.py <==
#
# Get final results from raw data
#

import csv
import statistics
import os


powers = [10, 12, 14, 16, 18, 20]

def get_median(input_file):
    # read data from CSV file
    data = []
    with open(input_file, 'r') as csvfile:
        reader = csv.reader(csvfile)
        for row in reader:
            try:
                data.append(float(row[0]))  # Assuming the column contains numerical values
            except ValueError:
                pass  # Ignore non-numeric values
    # Calculate the median
    median = statistics.median(data)
    return median

def write_cpu_results(bench_name):
    base_path = f"./cpu/{bench_name}"
    final_results_path = f"./cpu/cpu_{bench_name}.csv"
    
    # Check if file exists
    file_exists = os.path.exists(final_results_path)
    
    # Open CSV file in write mode
    with open(final_results_path, 'a+', newline='') as csvfile:
        writer = csv.writer(csvfile, delimiter=",")
        # write column header only if file does not exist
        if not file_exists:
            writer.writerow(['power_n', 'cpu_time(ms)'])
    
        for n in powers:
            file_path = f"{base_path}/cpu_time_{n}.csv"
            median = get_median(file_path)
            writer.writerow([n, median])
            
        
def write_dpu_results(bench_name):
    base_path = f"./dpu/{bench_name}"
    final_results_path = f"./dpu/dpu_{bench_name}.csv"
    
    # Check if file exists
    file_exists = os.path.exists(final_results_path)
    
    # Open CSV file in write mode
    with open(final_results_path, 'a+', newline='') as csvfile:
        writer = csv.writer(csvfile, delimiter=",")
        # write column header only if file does not exist
        if not file_exists:
            writer.writerow(['power_n', 'cpu_dpu_copy_time(ms)','dpu_time(ms)','dpu_cpu_copy_time(ms)'])
    
        for n in powers:
            cpu_dpu_file = f"{base_path}/cpu_dpu_copy_{n}.csv"
            exec_time_file = f"{base_path}/dpu_time_{n}.csv"
            dpu_cpu_file = f"{base_path}/dpu_cpu_copy_{n}.csv"             
             
             
            cpu_dpu_copy_median = get_median(cpu_dpu_file)
            exec_time_median = get_median(exec_time_file)
            dpu_cpu_copy_median = get_median(dpu_cpu_file)
            
            writer.writerow([n, cpu_dpu_copy_median, exec_time_median, dpu_cpu_copy_median])


def generate_cpu_results():
    write_cpu_results("addition")
    write_cpu_results("coeffwise_multi")
    write_cpu_results("naive_multi")    


def generate_dpu_results():
    write_dpu_results("addition")
    write_dpu_results("coeffwise_multi")
    write_dpu_results("naive_multi")    



generate_dpu_results()
generate_cpu_results()

==> plots/generic_new/upmem3_128_dpus/results/data_analysis.py <==
#
# Get final results from raw data
#

import csv
import statistics
import os


powers = [10, 12, 14, 16, 18, 20]

def get_median(input_file):
    # read data from CSV file
    data = []
    with open(input_file, 'r') as csvfile:
        reader = csv.reader(csvfile)
        for row in reader:
            try:
                data.append(float(row[0]))  # Assuming the column contains numerical values
            except ValueError:
                pass  # Ignore non-numeric values
    # Calculate the median
    median = statistics.median(data)
    return median

def write_cpu_results(bench_name):
    base_path = f"./cpu/{bench_name}"
    final_results_path = f"./cpu/cpu_{bench_name}.csv"
    
    # Check if file exists
    file_exists = os.path.exists(final_results_path)
    
    # Open CSV file in write mode
    with open(final_results_path, 'a+', newline='') as csvfile:
        writer = csv.writer(csvfile, delimiter=",")
        # write column header only if file does not exist
        if not file_exists:
            writer.writerow(['power_n', 'cpu_time(ms)'])
    
        for n in powers:
            file_path = f"{base_path}/cpu_time_{n}.csv"
            median = get_median(file_path)
            writer.writerow([n, median])
            
        
def write_dpu_results(bench_name):
    base_path = f"./dpu/{bench_name}"
    final_results_path = f"./dpu/dpu_{bench_name}.csv"
    
    # Check if file exists
    file_exists = os.path.exists(final_results_path)
    
    # Open CSV file in write mode
    with open(final_results_path, 'a+', newline='') as csvfile:
        writer = csv.writer(csvfile, delimiter=",")
        # write column header only if file does not exist
        if not file_exists:
            writer.writerow(['power_n', 'cpu_dpu_copy_time(ms)','dpu_time(ms)','dpu_cpu_copy_time(ms)'])
    
        for n in powers:
            cpu_dpu_file = f"{base_path}/cpu_dpu_copy_{n}.csv"
            exec_time_file = f"{base_path}/dpu_time_{n}.csv"
            dpu_cpu_file = f"{base_path}/dpu_cpu_copy_{n}.csv"             
             
             
            cpu_dpu_copy_median = get_median(cpu_dpu_file)
            exec_time_median = get_median(exec_time_file)
            dpu_cpu_copy_median = get_median(dpu_cpu_file)
            
            writer.writerow([n, cpu_dpu_copy_median, exec_time_median, dpu_cpu_copy_median])


def generate_cpu_results():
    write_cpu_results("addition")
    write_cpu_results("coeffwise_multi")
    write_cpu_results("naive_multi")    


def generate_dpu_results():
    write_dpu_results("addition")
    write_dpu_results("coeffwise_multi")
    write_dpu_results("naive_multi")    



generate_dpu_results()
generate_cpu_results()

==> plots/generic_new/upmem3_256_dpus/results/data_analysis.py <==
#
# Get final results from raw data
#

import csv
import statistics
import os


powers = [10, 12, 14, 16, 18, 20]

def get_median(input_file):
    # read data from CSV file
    data = []
    with open(input_file, 'r') as csvfile:
        reader = csv.reader(csvfile)
        for row in reader:
            try:
                data.append(float(row[0]))  # Assuming the column contains numerical values
            except ValueError:
                pass  # Ignore non-numeric values
    # Calculate the median
    median = statistics.median(data)
    return median

def write_cpu_results(bench_name):
    base_path = f"./cpu/{bench_name}"
    final_results_path = f"./cpu/cpu_{bench_name}.csv"
    
    # Check if file exists
    file_exists = os.path.exists(final_results_path)
    
    # Open CSV file in write mode
    with open(final_results_path, 'a+', newline='') as csvfile:
        writer = csv.writer(csvfile, delimiter=",")
        # write column header only if file does not exist
        if not file_exists:
            writer.writerow(['power_n', 'cpu_time(ms)'])
    
        for n in powers:
            file_path = f"{base_path}/cpu_time_{n}.csv"
            median = get_median(file_path)
            writer.writerow([n, median])
            
        
def write_dpu_results(bench_name):
    base_path = f"./dpu/{bench_name}"
    final_results_path = f"./dpu/dpu_{bench_name}.csv"
    
    # Check if file exists
    file_exists = os.path.exists(final_results_path)
    
    # Open CSV file in write mode
    with open(final_results_path, 'a+', newline='') as csvfile:
        writer = csv.writer(csvfile, delimiter=",")
        # write column header only if file does not exist
        if not file_exists:
            writer.writerow(['power_n', 'cpu_dpu_copy_time(ms)','dpu_time(ms)','dpu_cpu_copy_time(ms)'])
    
        for n in powers:
            cpu_dpu_file = f"{base_path}/cpu_dpu_copy_{n}.csv"
            exec_time_file = f"{base_path}/dpu_time_{n}.csv"
            dpu_cpu_file = f"{base_path}/dpu_cpu_copy_{n}.csv"             
             
             
            cpu_dpu_copy_median = get_median(cpu_dpu_file)
            exec_time_median = get_median(exec_time_file)
            dpu_cpu_copy_median = get_median(dpu_cpu_file)
            
            writer.writerow([n, cpu_dpu_copy_median, exec_time_median, dpu_cpu_copy_median])


def generate_cpu_results():
    write_cpu_results("addition")
    write_cpu_results("coeffwise_multi")
    write_cpu_results("naive_multi")    


def generate_dpu_results():
    write_dpu_results("addition")
    write_dpu_results("coeffwise_multi")
    write_dpu_results("naive_multi")    



generate_dpu_results()
generate_cpu_results()

==> plots/generic_new/upmem3_512_dpus/results/data_analysis.py <==
#
# Get final results from raw data
#

import csv
import statistics
import os


powers = [10, 12, 14, 16, 18, 20]

def get_median(input_file):
    # read data from CSV file
    data = []
    with open(input_file, 'r') as csvfile:
        reader = csv.reader(csvfile)
        for row in reader:
            try:
                data.append(float(row[0]))  # Assuming the column contains numerical values
            except ValueError:
                pass  # Ignore non-numeric values
    # Calculate the median
    median = statistics.median(data)
    return median

def write_cpu_results(bench_name):
    base_path = f"./cpu/{bench_name}"
    final_results_path = f"./cpu/cpu_{bench_name}.csv"
    
    # Check if file exists
    file_exists = os.path.exists(final_results_path)
    
    # Open CSV file in write mode
    with open(final_results_path, 'a+', newline='') as csvfile:
        writer = csv.writer(csvfile, delimiter=",")
        # write column header only if file does not exist
        if not file_exists:
            writer.writerow(['power_n', 'cpu_time(ms)'])
    
        for n in powers:
            file_path = f"{base_path}/cpu_time_{n}.csv"
            median = get_median(file_path)
            writer.writerow([n, median])
            
        
def write_dpu_results(bench_name):
    base_path = f"./dpu/{bench_name}"
    final_results_path = f"./dpu/dpu_{bench_name}.csv"
    
    # Check if file exists
    file_exists = os.path.exists(final_results_path)
    
    # Open CSV file in write mode
    with open(final_results_path, 'a+', newline='') as csvfile:
        writer = csv.writer(csvfile, delimiter=",")
        # write column header only if file does not exist
        if not file_exists:
            writer.writerow(['power_n', 'cpu_dpu_copy_time(ms)','dpu_time(ms)','dpu_cpu_copy_time(ms)'])
    
        for n in powers:
            cpu_dpu_file = f"{base_path}/cpu_dpu_copy_{n}.csv"
            exec_time_file = f"{base_path}/dpu_time_{n}.csv"
            dpu_cpu_file = f"{base_path}/dpu_cpu_copy_{n}.csv"             
             
             
            cpu_dpu_copy_median = get_median(cpu_dpu_file)
            exec_time_median = get_median(exec_time_file)
            dpu_cpu_copy_median = get_median(dpu_cpu_file)
            
            writer.writerow([n, cpu_dpu_copy_median, exec_time_median, dpu_cpu_copy_median])



def generate_cpu_results():
    write_cpu_results("addition")
    write_cpu_results("coeffwise_multi")
    write_cpu_results("naive_multi")    


def generate_dpu_results():
    write_dpu_results("addition")
    write_dpu_results("coeffwise_multi")
    write_dpu_results("naive_multi")    



generate_dpu_results()
generate_cpu_results()

==> plots/generic_new/upmem3_64_dpus/results/data_analysis.py <==
#
# Get final results from raw data
#

import csv
import statistics
import os


powers = [10, 12, 14, 16, 18, 20]

def get_median(input_file):
    # read data from CSV file
    data = []
    with open(input_file, 'r') as csvfile:
        reader = csv.reader(csvfile)
        for row in reader:
            try:
                data.append(float(row[0]))  # Assuming the column contains numerical values
            except ValueError:
                pass  # Ignore non-numeric values
    # Calculate the median
    median = statistics.median(data)
    return median

def write_cpu_results(bench_name):
    base_path = f"./cpu/{bench_name}"
    final_results_path = f"./cpu/cpu_{bench_name}.csv"
    
    # Check if file exists
    file_exists = os.path.exists(final_results_path)
    
    # Open CSV file in write mode
    with open(final_results_path, 'a+', newline='') as csvfile:
        writer = csv.writer(csvfile, delimiter=",")
        # write column header only if file does not exist
        if not file_exists:
            writer.writerow(['power_n', 'cpu_time(ms)'])
    
        for n in powers:
            file_path = f"{base_path}/cpu_time_{n}.csv"
            median = get_median(file_path)
            writer.writerow([n, median])
            
        
def write_dpu_results(bench_name):
    base_path = f"./dpu/{bench_name}"
    final_results_path = f"./dpu/dpu_{bench_name}.csv"
    
    # Check if file exists
    file_exists = os.path.exists(final_results_path)
    
    # Open CSV file in write mode
    with open(final_results_path, 'a+', newline='') as csvfile:
        writer = csv.writer(csvfile, delimiter=",")
        # write column header only if file does not exist
        if not file_exists:
            writer.writerow(['power_n', 'cpu_dpu_copy_time(ms)','dpu_time(ms)','dpu_cpu_copy_time(ms)'])
    
        for n in powers:
            cpu_dpu_file = f"{base_path}/cpu_dpu_copy_{n}.csv"
            exec_time_file = f"{base_path}/dpu_time_{n}.csv"
            dpu_cpu_file = f"{base_path}/dpu_cpu_copy_{n}.csv"             
             
             
            cpu_dpu_copy_median = get_median(cpu_dpu_file)
            exec_time_median = get_median(exec_time_file)
            dpu_cpu_copy_median = get_median(dpu_cpu_file)
            
            writer.writerow([n, cpu_dpu_copy_median, exec_time_median, dpu_cpu_copy_median])


def generate_cpu_results():
    write_cpu_results("addition")
    write_cpu_results("coeffwise_multi")
    write_cpu_results("naive_multi")    


def generate_dpu_results():
    write_dpu_results("addition")
    write_dpu_results("coeffwise_multi")
    write_dpu_results("naive_multi")    



generate_dpu_results()
generate_cpu_results()
